Network Signatures from Image Representation of Adjacency Matrices: Deep/Transfer Learning for Subgraph Classification

We propose a novel subgraph image representation for classification of network fragments with the targets being their parent networks. The graph image representation is based on 2D image embeddings of adjacency matrices. We use this image representation in two modes. First, as the input to a machine learning algorithm. Second, as the input to a pure transfer learner. Our conclusions from several datasets are that (a) deep learning using our structured image features performs the best compared to benchmark graph kernel and classical features based methods; and, (b) pure transfer learning works effectively with minimum interference from the user and is robust against small data.

==> images/.ipynb_checkpoints/eigenimages-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from __future__ import print_function\n",
    "\n",
    "from time import time\n",
    "import logging\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.model_selection import GridSearchCV\n",
    "from sklearn.datasets import fetch_lfw_people\n",
    "from sklearn.metrics import classification_report\n",
    "from sklearn.metrics import confusion_matrix\n",
    "from sklearn.decomposition import PCA\n",
    "from sklearn.svm import SVC\n",
    "import numpy as np\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[4976 5000 4995 4906 5000 5000 5000 2291 5000]\n",
      "[ 4976  9976 14971 19877 24877 29877 34877 37168 42168]\n"
     ]
    }
   ],
   "source": [
    "data = np.load('9o_64_A1.npy')\n",
    "y = np.load('9o_64_Y1.npy')\n",
    "hy = np.histogram(y, bins=9)[0]\n",
    "cy = np.cumsum(hy)\n",
    "print(hy)\n",
    "print(cy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.image.AxesImage at 0x162d60b50>"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nP5HoKHLxJxIdRS7+RKKj+P/srUNk6wK0sQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x110031290>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Citation\n",
    "X = data[:4975, :, :]\n",
    "n_samples, h, w = X.shape\n",
    "X = X.reshape(4975, 4096)\n",
    "n_components = 1\n",
    "pca = PCA(n_components=n_components, svd_solver='randomized', whiten=True).fit(X)\n",
    "eigenfaces = pca.components_.reshape((n_components, h, w))\n",
    "plt.imshow(eigenfaces[0,:,:])\n",
    "# plt.axis('off')\n",
    "# plt.savefig('eigen_citation.eps', format='EPS', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.image.AxesImage at 0x162f0f2d0>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nxf8HwBCbjQdk4+8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1106afd90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Facebook\n",
    "X = data[4977:9975, :, :]\n",
    "n_samples, h, w = X.shape\n",
    "X = X.reshape(4998, 4096)\n",
    "n_components = 1\n",
    "pca = PCA(n_components=n_components, svd_solver='randomized', whiten=True).fit(X)\n",
    "eigenfaces = pca.components_.reshape((n_components, h, w))\n",
    "plt.imshow(eigenfaces[0,:,:])\n",
    "# plt.axis('off')\n",
    "# plt.savefig('eigen_facebook.eps', format='EPS', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngcLFT0igcPETEihc/IQEyv8BBUvL/1vrdUkAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1583801d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Road\n",
    "X = data[9977:14970, :, :]\n",
    "n_samples, h, w = X.shape\n",
    "X = X.reshape(4993, 4096)\n",
    "n_components = 3\n",
    "pca = PCA(n_components=n_components, svd_solver='randomized', whiten=True).fit(X)\n",
    "eigenfaces = pca.components_.reshape((n_components, h, w))\n",
    "plt.imshow(eigenfaces[0,:,:])\n",
    "plt.axis('off')\n",
    "plt.savefig('eigen_road.eps', format='EPS', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nNPmFqBRNfiEqRZNfiEr5P/D+WdamVJ3OAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x107592a50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Web\n",
    "X = data[14973:19876, :, :]\n",
    "n_samples, h, w = X.shape\n",
    "X = X.reshape(4903, 4096)\n",
    "n_components = 3\n",
    "pca = PCA(n_components=n_components, svd_solver='randomized', whiten=True).fit(X)\n",
    "eigenfaces = pca.components_.reshape((n_components, h, w))\n",
    "plt.imshow(eigenfaces[0,:,:])\n",
    "plt.axis('off')\n",
    "plt.savefig('eigen_web.eps', format='EPS', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRZNfiErR5BeiUv4PufZogXVOhlQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x15be28690>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Wiki\n",
    "X = data[19878:24876, :, :]\n",
    "n_samples, h, w = X.shape\n",
    "X = X.reshape(4998, 4096)\n",
    "n_components = 3\n",
    "pca = PCA(n_components=n_components, svd_solver='randomized', whiten=True).fit(X)\n",
    "eigenfaces = pca.components_.reshape((n_components, h, w))\n",
    "plt.imshow(eigenfaces[0,:,:])\n",
    "plt.axis('off')\n",
    "plt.savefig('eigen_wiki.eps', format='EPS', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nFE9+Yzrl/wGfd0Gr67YvWQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x15bd67290>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Amazon\n",
    "X = data[24878:29876, :, :]\n",
    "n_samples, h, w = X.shape\n",
    "X = X.reshape(4998, 4096)\n",
    "n_components = 3\n",
    "pca = PCA(n_components=n_components, svd_solver='randomized', whiten=True).fit(X)\n",
    "eigenfaces = pca.components_.reshape((n_components, h, w))\n",
    "plt.imshow(eigenfaces[0,:,:])\n",
    "plt.axis('off')\n",
    "plt.savefig('eigen_amazon.eps', format='EPS', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nXxAqhRa/IFQKLX5BqBT/B49nNK+9K5XoAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x15c099c50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# DBLP\n",
    "X = data[29879:34876, :, :]\n",
    "n_samples, h, w = X.shape\n",
    "X = X.reshape(4997, 4096)\n",
    "n_components = 3\n",
    "pca = PCA(n_components=n_components, svd_solver='randomized', whiten=True).fit(X)\n",
    "eigenfaces = pca.components_.reshape((n_components, h, w))\n",
    "plt.imshow(eigenfaces[0,:,:])\n",
    "plt.axis('off')\n",
    "plt.savefig('eigen_dblp.eps', format='EPS', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x15bdb0990>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# AQ\n",
    "X = data[34879:, :, :]\n",
    "n_samples, h, w = X.shape\n",
    "X = X.reshape(2289, 4096)\n",
    "n_components = 3\n",
    "pca = PCA(n_components=n_components, svd_solver='randomized', whiten=True).fit(X)\n",
    "eigenfaces = pca.components_.reshape((n_components, h, w))\n",
    "plt.imshow(eigenfaces[0,:,:])\n",
    "plt.axis('off')\n",
    "plt.savefig('eigen_aq.eps', format='EPS', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP8AAAD8CAYAAAC4nHJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nKP8DrsxM4BvCfa4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x15f46a150>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Gowalla\n",
    "X = data[37169:, :, :]\n",
    "n_samples, h, w = X.shape\n",
    "X = X.reshape(4999, 4096)\n",
    "n_components = 3\n",
    "pca = PCA(n_components=n_components, svd_solver='randomized', whiten=True).fit(X)\n",
    "eigenfaces = pca.components_.reshape((n_components, h, w))\n",
    "plt.imshow(eigenfaces[0,:,:])\n",
    "plt.axis('off')\n",
    "plt.savefig('eigen_gowalla.eps', format='EPS', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

